Theoretical properties of Bayesian Student-$t$ linear regression

Bayesian Student-$t$ linear regression is a common robust alternative to the normal model, but its theoretical properties are not well understood. We aim to fill some gaps by providing analyses in two different asymptotic scenarios. The results allow to precisely characterize the trade-off between robustness and efficiency controlled through the degrees of freedom (at least asymptotically).

==> anc/code.R <==
## Remove all R objects ##
rm(list = setdiff(ls(), lsf.str()))

# Figure 1

# we create a data set
x <- seq(-9, 10, by = 1)
set.seed(1)
y <- x + rnorm(length(x))

# we modify two points to make them outliers: one with an extreme y and one with an extreme x
x[10] <- -15
y[20] <- 20

library(ggplot2)
data_plot <- data.frame(x = x, y = y)
ggplot(data = data_plot, aes(x = x, y = y)) +
  ylim(-13, 28) +
  geom_point(size = 2) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), axis.title.y = element_text(face = "italic")) +
  geom_segment(aes(x = -15, y = -7.5, xend = -15, yend = -2.5), arrow = arrow(length = unit(0.3, "cm")), size = 1) +
  geom_segment(aes(x = -15, y = 2.5, xend = -15, yend = 7.5), arrow = arrow(length = unit(0.3, "cm")), size = 1) + 
  geom_segment(aes(x = 10, y = 12.5, xend = 10, yend = 17.5), arrow = arrow(length = unit(0.3, "cm")), size = 1) + 
  geom_segment(aes(x = 10, y = 22.5, xend = 10, yend = 27.5), arrow = arrow(length = unit(0.3, "cm")), size = 1) +
  geom_abline(intercept = 0, slope = 1)

# Figure 2 and Table 1

# we define the log posterior density
logpost <- function(parameters, n, p, gam, y, Xmat){
  
  beta <- as.matrix(parameters[1:p])
  nu <- parameters[-(1:p)]
  
  z <- (y - Xmat %*% beta) / exp(nu)
  
  return(-nu * n + sum(dt(z, df = gam, log = TRUE)))
  
}

# we define the gradient of log posterior density
gradient <- function(parameters, n, p, gam, y, Xmat){
  
  beta <- as.matrix(parameters[1:p])
  nu <- parameters[-(1:p)]
  
  z <- (y - Xmat %*% beta) / exp(nu)
  
  mat_cal <- matrix(ncol = 2, nrow = n, z / (1 + z^2 / gam)) * Xmat
  
  gradbeta <- exp(-nu) * ((gam + 1) / gam) * apply(mat_cal, 2, sum)
  gradnu <- -n + ((gam + 1) / gam) * sum(z^2 / (1 + z^2 / gam))
  
  return(c(gradbeta, gradnu))
  
}

# # tests for gradient
# gradient(c(1, 1, 1), n, p, gam, y, Xmat)
# delta <- 0.000001
# (logpost(c(1 + delta, 1, 1), n, p, gam, y, Xmat) - logpost(c(1, 1, 1), n, p, gam, y, Xmat)) / delta
# (logpost(c(1, 1 + delta, 1), n, p, gam, y, Xmat) - logpost(c(1, 1, 1), n, p, gam, y, Xmat)) / delta
# (logpost(c(1, 1, 1 + delta), n, p, gam, y, Xmat) - logpost(c(1, 1, 1), n, p, gam, y, Xmat)) / delta

# we define a function for generating HMC trajectories
trajectory_HMC <- function(stepsize, length, position_start, momentum_start, n, p, gam, y, Xmat, scale_param){
  
  position <- position_start
  
  # Make a half step for momentum at the beginning
  momentum <- momentum_start + stepsize * scale_param * gradient(position, n, p, gam, y, Xmat) / 2
  
  # Alternate full steps for position and momentum
  for (i in 1:length){
    
    # Make a full step for the position
    position <- position + stepsize * scale_param * momentum
    
    # Make a full step for the momentum, except at end of trajectory
    if (i != length) momentum <- momentum + stepsize * scale_param * gradient(position, n, p, gam, y, Xmat)
    
  }
  
  # Make a half step for momentum at the end
  momentum <- momentum + stepsize * scale_param * gradient(position, n, p, gam, y, Xmat) / 2
  
  return(list(position = position, momentum = momentum))
  
}

# we define a function for a HMC sampler
HMC <- function(length, stepsize, nb_iter, initial, n, p, gam, y, Xmat, scale_param){
  
  # We count the number of accepted moves to compute the acceptance rate
  nb_acc <- 0
  
  # We record the positions in a matrix
  matrix_positions <- matrix(ncol = p + 1, nrow = nb_iter + 1)
  matrix_positions[1, ] <- initial
  
  for(i in 2:(nb_iter + 1)){
    
    # We generate the momentum and trajectory
    momentum_start <- rnorm(p + 1)
    output <- trajectory_HMC(stepsize, length, matrix_positions[i - 1, ], momentum_start, n, p, gam, y, Xmat, scale_param)
    
    # We compute the (log) acceptance ratio
    term1 <- logpost(output$position, n, p, gam, y, Xmat) - logpost(matrix_positions[i - 1, ], n, p, gam, y, Xmat)
    term2 <- -sum(output$momentum^2) / 2 + sum(momentum_start^2) / 2
    acc_ratio <- term1 + term2
    
    if(log(runif(1)) <= acc_ratio){
      # the proposal is accepted
      
      matrix_positions[i, ] <- output$position
      nb_acc <- nb_acc + 1
      
    }
    else{
      # the chain remains at the same state
      
      matrix_positions[i, ] <- matrix_positions[i - 1, ]
      
    }
    
  }
  
  return(list(matrix_positions = matrix_positions[2:(nb_iter + 1), ], acc_rate = nb_acc / nb_iter, ESS = min(coda::effectiveSize(coda::as.mcmc(matrix_positions)))))
  
}

# function for tuning a HMC as y_{n} increases
# we consider a value that belongs to a sequence of values and we tune HMC parameters for that value given tuned parameters for the previous value
HMC_tuning <- function(current_stepsize, current_length, initial, n, p, gam, y, Xmat, current_scale_param, cl){
  
  # we first get results using the previous HMC parameters to get the new scalings
  results <- HMC(current_length, current_stepsize, 100000, initial, n, p, gam, y, Xmat, current_scale_param)
  
  scale_param <- apply(results$matrix_positions, 2, sd)
  
  initial <- results$matrix_positions[100000, ]
  
  # we first tune the step size
  
  seq_stepsize <- c(seq(current_stepsize - 4 * 0.01, current_stepsize - 0.01, by = 0.01), current_stepsize, seq(current_stepsize + 0.01, current_stepsize + 5 * 0.01, by = 0.01))
  results <- parLapply(cl, seq_stepsize, HMC, length = current_length, nb_iter = 100000, initial = initial, n = n, p = p, gam = gam, y = y, Xmat = Xmat, scale_param = scale_param)
  
  # we find the optimal step size
  matrix_results <- matrix(ncol = 2, nrow = length(seq_stepsize))
  for(i in 1:length(seq_stepsize)){
    
    matrix_results[i, 1] <- seq_stepsize[i]
    matrix_results[i, 2] <- results[[i]]$ESS
    
  }
  
  stepsize <- matrix_results[which.max(matrix_results[, 2]), 1]
  
  # we now tune the length
  seq_length <- c(current_length - 2, current_length - 1, current_length, current_length + 1, current_length + 2)
  results <- parLapply(cl, seq_length, HMC, stepsize = stepsize, nb_iter = 100000, initial = initial, n = n, p = p, gam = gam, y = y, Xmat = Xmat, scale_param = scale_param)
  
  # we find the optimal length
  matrix_results <- matrix(ncol = 3, nrow = length(seq_length))
  for(i in 1:length(seq_length)){
    
    matrix_results[i, 1] <- seq_length[i]
    matrix_results[i, 2] <- results[[i]]$ESS
    matrix_results[i, 3] <- results[[i]]$acc_rate
    
  }
  
  length <- matrix_results[which.max(matrix_results[, 2]), 1]
  ESS <- max(matrix_results[, 2])
  acc_rate <- matrix_results[which.max(matrix_results[, 2]), 3]
  
  return(list(stepsize = stepsize, length = length, ESS = ESS, acc_rate = acc_rate, initial = initial, scale_param = scale_param))
  
}

# function to get the results when we vary y_{n}
vary_y <- function(ini_stepsize, ini_length, initial, n, p, gam, y, seq_y, Xmat, ini_scale_param, cl){
  
  vect_esp <- matrix(ncol = 1, nrow = length(seq_y), 0)
  vect_sd <- matrix(ncol = 1, nrow = length(seq_y), 0)
  vect_ESS <- matrix(ncol = 1, nrow = length(seq_y))
  vect_acc_rate <- matrix(ncol = 1, nrow = length(seq_y))
  vect_stepsize <- matrix(ncol = 1, nrow = length(seq_y))
  vect_length <- matrix(ncol = 1, nrow = length(seq_y))
  mat_scale <- matrix(ncol = p + 1, nrow = length(seq_y))
  
  # we first run the tuning function and then we get the estimates
  # we however do not run the tuning function for the first value in the sequence because we consider that HMC has already been tuned in this case
  
  stepsize <- ini_stepsize
  length <- ini_length
  scale_param <- ini_scale_param
  
  for(i in 1:length(seq_y)){
    
    y <- c(y[-n], seq_y[i])
    
    if(i > 1){
      
      results <- HMC_tuning(stepsize, length, initial, n, p, gam, y, Xmat, scale_param, cl)
      
      vect_stepsize[i] <- stepsize <- results$stepsize
      vect_length[i] <- length <- results$length
      mat_scale[i, ] <- scale_param <- results$scale_param
      initial <- results$initial
      vect_ESS[i] <- results$ESS
      vect_acc_rate[i] <- results$acc_rate
      
    }
    
    seq_length <- rep(length, 100)
    results <- parLapply(cl, seq_length, HMC, stepsize = stepsize, nb_iter = 100000, initial = initial, n = n, p = p, gam = gam, y = y, Xmat = Xmat, scale_param = scale_param)
    
    # we compute the estimates
    for(j in 1:100){
      
      vect_esp[i] <- vect_esp[i] + mean(results[[j]]$matrix_positions[10001:100000, 2])
      vect_sd[i] <- vect_sd[i] + var(results[[j]]$matrix_positions[10001:100000, 2])
      
    }
    
    vect_esp[i] <- vect_esp[i] / 100
    vect_sd[i] <- sqrt(vect_sd[i] / 100)
    
  }
  
  return(list(vect_esp = vect_esp, vect_sd = vect_sd, vect_ESS = vect_ESS, vect_acc_rate = vect_acc_rate, vect_stepsize = vect_stepsize, vect_length = vect_length, mat_scale = mat_scale))
  
}

# we create a data set
n <- 20
p <- 2
x <- seq(1, n, by = 1)
set.seed(1)
y <- rep(1, n) + x + rnorm(length(x))
y[n] <- n + 1
Xmat <- matrix(ncol = p, nrow = n)
Xmat[, 1] <- rep(1, n)
Xmat[, 2] <- x

# for tuning a HMC for an initial value of y[n] to start the process of vary_y
# gam <- 10
# 
# stepsize <- .30
# length <- 10
# initial <- c(0.9678901, 1.0219385, 0.4341876)
# scale_param <- c(0.81, 0.071, 0.30)
# 
# system.time(results <- HMC(length, stepsize, 100000, initial, n - 1, p, gam, y_wo, Xmat_wo, scale_param))
# 
# for(length in seq(8, 12, 1)){
# 
#   results <- HMC(length, stepsize, 100000, initial, n - 1, p, gam, y_wo, Xmat_wo, scale_param)
#   print(c(length, results$ESS))
# 
# }

seq_y <- seq(n + 1, 2 * n, by = .5)

# we use parallel computing for the rest
require(parallel)
cl <- makeCluster(10)
clusterExport(cl, c("logpost", "gradient", "trajectory_HMC", "HMC"))

# set working directory to save workspace along the way
# setwd()

# each of the next three "vary_y" takes about 8h to run on a i9 with 16 cores

# 1 degree of freedom
gam <- 1
ini_stepsize <- .32
ini_length <- 10
initial <- c(1.0448396, 1.0110316, -0.8638266)
ini_scale_param <- c(0.43, 0.034, 0.30)
system.time(results_gam_1 <- vary_y(ini_stepsize, ini_length, initial, n, p, gam, y, seq_y, Xmat, ini_scale_param, cl))
save.image("Simulations.RData")

# 4 degrees of freedom
gam <- 4
ini_stepsize <- .35
ini_length <- 10
initial <- c(1.3926887, 1.0058025, -0.2244784)
ini_scale_param <- c(0.42, 0.034, 0.21)
system.time(results_gam_4 <- vary_y(ini_stepsize, ini_length, initial, n, p, gam, y, seq_y, Xmat, ini_scale_param, cl))
save.image("Simulations.RData")

# 10 degrees of freedom
gam <- 10
ini_stepsize <- .34
ini_length <- 10
initial <- c(1.32567734,  0.99899392, -0.07019056)
ini_scale_param <- c(0.43, 0.035, 0.19)
system.time(results_gam_10 <- vary_y(ini_stepsize, ini_length, initial, n, p, gam, y, seq_y, Xmat, ini_scale_param, cl))
save.image("Simulations.RData")

# results for f = standard normal distribution
vect_esp_norm <- matrix(ncol = 1, nrow = length(seq_y))

for(i in 1:length(seq_y)){
  
  y <- c(y[-n], seq_y[i])
  vect_esp_norm[i] <- (solve(t(Xmat) %*% Xmat) %*% t(Xmat) %*% y)[2] 
  
}


df <- data.frame(DF = rep(c(1, 4, 10, "Inf."), each = length(seq_y)),
                 y = rep(seq_y, 4),
                 Mean = c(results_gam_1$vect_esp, results_gam_10$vect_esp, results_gam_4$vect_esp, vect_esp_norm))

ggplot(data = df, aes(x = y, y = Mean)) +
  geom_line(size = 1.5, aes(color = DF)) +
  labs(x = expression(italic(y[n])), y = expression(hat(beta)[2])) +
  ylim(1.010, 1.064) +
  scale_color_manual(values = c("green", "yellowgreen", "orange", "red"), name = expression(gamma), labels = c(1, 4, 10, "Inf.")) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), legend.title = element_text(size = 14, face = "italic"), legend.text = element_text(size = 12))

# we now perform the calculations for Table 1
# we define a vector and matrix for the data set without the outlier
y_wo <- y[-n]
Xmat_wo <- Xmat[-n, ]

# each of the next three "parLapply" takes about 10 minutes to run on a i9 with 16 cores

# 1 degree of freedom
gam <- 1
stepsize <- .3
length <- 10
initial <- c(0.9686456, 1.0449384, -0.8008215)
scale_param <- c(0.42, 0.035, 0.32)

esp <- 0
v <- 0
seq_length <- rep(length, 100)
system.time(results <- parLapply(cl, seq_length, HMC, stepsize = stepsize, nb_iter = 100000, initial = initial, n = n - 1, p = p, gam = gam, y = y_wo, Xmat = Xmat_wo, scale_param = scale_param))

# we compute the estimates
for(j in 1:100){
  
  esp <- esp + mean(results[[j]]$matrix_positions[10001:100000, 2])
  v <- v + var(results[[j]]$matrix_positions[10001:100000, 2])
  
}

esp_gam_1 <- esp / 100
v_gam_1 <- sqrt(v / 100)

save.image("Simulations.RData")

# 4 degrees of freedom
gam <- 4
stepsize <- .34
length <- 10
initial <- c(0.2244469, 1.0800418, -0.2375906)
scale_param <- c(0.44, 0.038, 0.22)

esp <- 0
v <- 0
seq_length <- rep(length, 100)
system.time(results <- parLapply(cl, seq_length, HMC, stepsize = stepsize, nb_iter = 100000, initial = initial, n = n - 1, p = p, gam = gam, y = y_wo, Xmat = Xmat_wo, scale_param = scale_param))

# we compute the estimates
for(j in 1:100){
  
  esp <- esp + mean(results[[j]]$matrix_positions[10001:100000, 2])
  v <- v + var(results[[j]]$matrix_positions[10001:100000, 2])
  
}

esp_gam_4 <- esp / 100
v_gam_4 <- sqrt(v / 100)

save.image("Simulations.RData")

# 10 degrees of freedom
gam <- 10
stepsize <- .34
length <- 10
initial <- c(1.1750465, 0.9966078, -0.1435990)
scale_param <- c(0.45, 0.040, 0.20)

esp <- 0
v <- 0
seq_length <- rep(length, 100)
system.time(results <- parLapply(cl, seq_length, HMC, stepsize = stepsize, nb_iter = 100000, initial = initial, n = n - 1, p = p, gam = gam, y = y_wo, Xmat = Xmat_wo, scale_param = scale_param))

# we compute the estimates
for(j in 1:100){
  
  esp <- esp + mean(results[[j]]$matrix_positions[10001:100000, 2])
  v <- v + var(results[[j]]$matrix_positions[10001:100000, 2])
  
}

esp_gam_10 <- esp / 100
v_gam_10 <- sqrt(v / 100)

# we also compute the results for the standard normal
esp_norm <- (solve(t(Xmat_wo) %*% Xmat_wo) %*% t(Xmat_wo) %*% y_wo)[2] 
sd_norm <- sqrt((sum((y_wo - Xmat_wo %*% solve(t(Xmat_wo) %*% Xmat_wo) %*% t(Xmat_wo) %*% y_wo)^2) / ((n - 1) - p - 2)) * (solve(t(Xmat_wo) %*% Xmat_wo))[2, 2]) 

save.image("Simulations.RData")

# we define the log limiting posterior density and its gradient
# we give them the same names to use them in the functions below

logpost <- function(parameters, n, p, gam, y, Xmat){

  beta <- as.matrix(parameters[1:p])
  nu <- parameters[-(1:p)]

  z <- (y - Xmat %*% beta) / exp(nu)

  return(-nu * (n - gam) + sum(dt(z, df = gam, log = TRUE)))

}

gradient <- function(parameters, n, p, gam, y, Xmat){

  beta <- as.matrix(parameters[1:p])
  nu <- parameters[-(1:p)]

  z <- (y - Xmat %*% beta) / exp(nu)

  mat_cal <- matrix(ncol = 2, nrow = n, z / (1 + z^2 / gam)) * Xmat

  gradbeta <- exp(-nu) * ((gam + 1) / gam) * apply(mat_cal, 2, sum)
  gradnu <- -(n - gam) + ((gam + 1) / gam) * sum(z^2 / (1 + z^2 / gam))

  return(c(gradbeta, gradnu))

}

stopCluster(cl)
cl <- makeCluster(10)
clusterExport(cl, c("logpost", "gradient", "trajectory_HMC", "HMC"))

# each of the next three "parLapply" takes about 10 minutes to run on a i9 with 16 cores

# 1 degree of freedom
gam <- 1
stepsize <- .31
length <- 10
initial <- c(0.4577633, 1.1020597, -0.2484902)
scale_param <- c(0.44, 0.036, 0.31)

esp <- 0
v <- 0
seq_length <- rep(length, 100)
system.time(results <- parLapply(cl, seq_length, HMC, stepsize = stepsize, nb_iter = 100000, initial = initial, n = n - 1, p = p, gam = gam, y = y_wo, Xmat = Xmat_wo, scale_param = scale_param))

# we compute the estimates
for(j in 1:100){
  
  esp <- esp + mean(results[[j]]$matrix_positions[10001:100000, 2])
  v <- v + var(results[[j]]$matrix_positions[10001:100000, 2])
  
}

esp_gam_1_lim <- esp / 100
v_gam_1_lim <- sqrt(v / 100)

save.image("Simulations.RData")

# 4 degrees of freedom
gam <- 4
stepsize <- .33
length <- 10
initial <- c(0.5708897, 1.0277118, -0.1458985)
scale_param <- c(0.52, 0.045, 0.25)

esp <- 0
v <- 0
seq_length <- rep(length, 100)
system.time(results <- parLapply(cl, seq_length, HMC, stepsize = stepsize, nb_iter = 100000, initial = initial, n = n - 1, p = p, gam = gam, y = y_wo, Xmat = Xmat_wo, scale_param = scale_param))

# we compute the estimates
for(j in 1:100){
  
  esp <- esp + mean(results[[j]]$matrix_positions[10001:100000, 2])
  v <- v + var(results[[j]]$matrix_positions[10001:100000, 2])
  
}

esp_gam_4_lim <- esp / 100
v_gam_4_lim <- sqrt(v / 100)

save.image("Simulations.RData")

# 10 degrees of freedom
gam <- 10
stepsize <- .3
length <- 10
initial <- c(0.6481445, 1.0218386, 0.6118059)
scale_param <- c(0.81, 0.071, 0.30)

esp <- 0
v <- 0
seq_length <- rep(length, 100)
results <- parLapply(cl, seq_length, HMC, stepsize = stepsize, nb_iter = 100000, initial = initial, n = n - 1, p = p, gam = gam, y = y_wo, Xmat = Xmat_wo, scale_param = scale_param)

# we compute the estimates
for(j in 1:100){
  
  esp <- esp + mean(results[[j]]$matrix_positions[10001:100000, 2])
  v <- v + var(results[[j]]$matrix_positions[10001:100000, 2])
  
}

esp_gam_10_lim <- esp / 100
v_gam_10_lim <- sqrt(v / 100)

save.image("Simulations.RData")

# Figures 3 and 5

# integrand of K(0, eta)
integrand <- function(u, eta, gamma){
  
  return(log(1 + u^2 / (exp(2 * eta) * gamma)) * dnorm(u))
  
}

fct_to_opt <- function(eta, gamma){
  
  integral <- integrate(integrand, lower = -Inf, upper = Inf, eta = eta, gamma = gamma)$value
  
  return(((gamma + 1) / 2) * integral + eta)
  
}

fct_to_opt_vect <- Vectorize(fct_to_opt, vectorize.args = "eta")

# Figure 5

gamma <- 1

seq_eta <- log(seq(0.4, 1, by = 0.01))
sec_fct <- fct_to_opt_vect(seq_eta, gamma)

data_plot <- data.frame(z = seq_eta, fct = sec_fct)

ggplot(data = data_plot, aes(x = z, y = fct)) +
  geom_line(size = 1.5) +
  labs(x = "\u03B7", y = "K(0, \u03B7)") +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), axis.title.y = element_text(face = "italic"))

# Figure 3

# for loop to find the minimum as a function of gamma
vect_gamma <- seq(1, 30)
vect_exp_eta <- matrix(ncol = 1, nrow = length(vect_gamma))

for(i in 1:length(vect_gamma)){
  
  gamma <- vect_gamma[i]
  
  vect_exp_eta[i] <- exp(optimize(fct_to_opt_vect, interval = c(log(0.4), log(2.5)), gamma = gamma)$minimum)
  
}

data_plot <- data.frame(gamma = vect_gamma, exp_eta = vect_exp_eta)
ggplot(data = data_plot, aes(x = gamma, y = exp_eta)) +
  geom_point(size = 2) +
  geom_hline(yintercept = 1, size = 2) +
  labs(x = expression(gamma), y = expression(paste(sigma~"* / ", sigma[0]))) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), axis.title.y = element_text(face = "italic"))

# we compare to the solution of the equation in Theorem 2
integrand1 <- function(u, eta, gamma){
  
  return((u^2 / (exp(2 * eta) * gamma + u^2)) * dnorm(u))
  
}

fct_int1 <- function(eta, gamma){
  
  integral <- integrate(integrand1, lower = -Inf, upper = Inf, eta = eta, gamma = gamma)$value
  
  return((gamma + 1) * integral - 1)
  
}

fct_int1_vect <- Vectorize(fct_int1, vectorize.args = "eta")

gamma <- 1

seq_eta <- log(seq(0.4, 1, by = 0.01))
sec_fct <- fct_int1_vect(seq_eta, gamma)

data_plot <- data.frame(z = seq_eta, fct = sec_fct)

ggplot(data = data_plot, aes(x = z, y = fct)) +
  geom_line(size = 1.5) +
  labs(x = "\u03B7", y = "der. of K(0, \u03B7)") +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), axis.title.y = element_text(face = "italic"))

fct_to_opt1 <- function(eta, gamma){
  
  integral <- integrate(integrand1, lower = -Inf, upper = Inf, eta = eta, gamma = gamma)$value
  
  return(abs((gamma + 1) * integral - 1))
  
}

fct_to_opt1_vect <- Vectorize(fct_to_opt1, vectorize.args = "eta")

for(i in 1:length(vect_gamma)){
  
  gamma <- vect_gamma[i]
  
  print(exp(optimize(fct_to_opt1_vect, interval = c(log(0.4), log(2.5)), gamma = gamma)$minimum))
  
}

# the values are the same

# Figure 4

# functions to compute phi

integrand1 <- function(z, ratio, gamma){
  
  num <- (1 - z^2 / (ratio^2 * gamma))
  denom <- (1 + z^2 / (ratio^2 * gamma))^2
  return((num / denom) * dnorm(z))
  
}

integrand2 <- function(z, ratio, gamma){
  
  num <- z^2
  denom <- (1 + z^2 / (ratio^2 * gamma))^2
  return((num / denom) * dnorm(z))
  
}

vect_gamma <- seq(1, 30)
vect_phi <- matrix(ncol = 1, nrow = length(vect_gamma))

for(i in 1:length(vect_gamma)){
  
  vect_phi[i] <- integrate(integrand2, lower = -Inf, upper = Inf, ratio = vect_exp_eta[i], gamma = vect_gamma[i])$value / 
    integrate(integrand1, lower = -Inf, upper = Inf, ratio = vect_exp_eta[i], gamma = vect_gamma[i])$value^2
  
}

data_plot <- data.frame(gamma = vect_gamma, phi = vect_phi)
ggplot(data = data_plot, aes(x = gamma, y = phi)) +
  geom_point(size = 2) +
  geom_hline(yintercept = 1, size = 2) +
  labs(x = expression(gamma), y = expression(phi(gamma))) +
  theme(axis.title = element_text(size = 14), axis.text = element_text(size = 12), axis.title.x = element_text(face = "italic"), axis.title.y = element_text(face = "italic"))

